Leachable Component Clustering

Clustering attempts to partition data instances into several distinctive groups, while the similarities among data belonging to the common partition can be principally reserved. Furthermore, incomplete data frequently occurs in many realworld applications, and brings perverse influence on pattern analysis. As a consequence, the specific solutions to data imputation and handling are developed to conduct the missing values of data, and independent stage of knowledge exploitation is absorbed for information understanding. In this work, a novel approach to clustering of incomplete data, termed leachable component clustering, is proposed. Rather than existing methods, the proposed method handles data imputation with Bayes alignment, and collects the lost patterns in theory. Due to the simple numeric computation of equations, the proposed method can learn optimized partitions while the calculation efficiency is held. Experiments on several artificial incomplete data sets demonstrate that, the proposed method is able to present superior performance compared with other state-of-the-art algorithms.

==> Figure/Fig_1/abar.m <==

clc;
clear all;
close all;

x = [1:8];


% ********** Birds **********
##NMI = [0.378967 0.373029 0.380138 0.376967 0.316264 0.332408 0.361855 0.510344];
##f = [0.286650 0.282681 0.289167 0.283132 0.250307 0.226704 0.278804 0.218699];
##ri = [0.925215 0.924953 0.925844 0.924906 0.921525 0.913779 0.923593 0.829414];
##time = [31.993724 23.609619 29.649092 26.790663 6118.672326 4646.437591 30.949422 25.538403];

% ********** Firewall **********
##NMI = [0.152786 0.160467 0.144123 0.152975 0.154799 0.243295 0.138832 0.334017];
##f = [0.448095 0.456396 0.442029 0.448374 0.452673 0.501709 0.440512 0.533483];
##ri = [0.629027 0.635008 0.623682 0.626359 0.632393 0.656385 0.623993 0.635737];
##time = [13.263989 11.566217 13.743268 13.210234 435.252710 429.450870 12.728829 5.474483];

% ********** Flower **********
NMI = [0.080646 0.079456 0.077392 0.077955 0.068451 0.014780 0.077507 0.104521];
f = [0.258446 0.258132 0.256841 0.256858 0.250379 0.202003 0.256208 0.314133];
ri = [0.699360 0.698943 0.698408 0.698588 0.695874 0.677430 0.698675 0.590098];
##time = [29.417354 22.095663 28.691036 24.783809 6667.597880 5969.570662 31.329384 25.992948];
time = [22.097169 15.380611 23.566236 20.960252 6128.516001 5904.909181 30.932750 24.980382];


% ********** Monkey **********
##NMI = [0.326403 0.333298 0.343000 0.332505 0.277924 0.120890 0.323948 0.363154];
##f = [0.336254 0.345833 0.355488 0.344595 0.308077 0.172251 0.341429 0.288614];
##ri = [0.865330 0.866879 0.868741 0.866351 0.857513 0.816016 0.866368 0.715279];
##time = [5.641322 8.203592 5.627594 5.528475 127.515537 125.236199 5.589800 2.421931];



bar(x, NMI, 'b');
%bar(x, f, 'b');
%bar(x, ri, 'b');


axis([0 9 0 0.12]);

xlabel('Methods');


%ylabel('Accuracy');
ylabel('NMI');
%ylabel('F Score');
%ylabel('Rand Index');



set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'IVPC(1)', 'IVPC(2)', 'BAC(1)', 'BAC(2)'});
%set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC'});








==> Figure/Fig_1/ibar.m <==

clc;
clear all;
close all;

x = [1:7];


% ********** Birds **********
NMI = [0.476425 0.568722 0.470096 0.296894 0.400413 0.434612 0.467059];
f = [0.175033 0.269654 0.177704 0.29469 0.288000 0.152689 0.169101];
ri = [0.763579 0.837515 0.763622 0.924529 0.924457 0.706738 0.739275];


% ********** Monkey **********
##NMI = [0.427792 0.444784 0.444388 0.321605 0.336596 0.343617 0.415190];
##f = [0.297094 0.336221 0.320179 0.339772 0.351210 0.268785 0.312070];
##ri = [0.728846 0.788916 0.760115 0.858274 0.859721 0.673284 0.741922];


% ********** Firewall **********
##NMI = [0.326113 0.331391 0.354085 0.177490 0.234841 0.274407 0.351966];
##Accuracy = [0.663467 0.683467 0.716400 0.5973267 0.649733 0.560067 0.715000];
##f = [0.558206 0.562416 0.574022 0.461620 0.495507 0.572538 0.533092];
##ri = [0.669856 0.686535 0.706342 0.612301 0.645475 0.705523 0.594058];


% ********** Flower **********
##NMI = [0.081886 0.068761 0.096967 0.035089 0.043277 0.036545 0.07199];
##f = [0.284536 0.288964 0.296253 0.226256 0.232144 0.232971 0.281805];
##ri = [0.661081 0.607927 0.630757 0.686158 0.689189 0.681673 0.636435];


%bar(x, Accuracy, 'b');
bar(x, NMI, 'b');
%bar(x, f, 'b');
%bar(x, ri, 'b');


%axis([0 8 0 0.7]);

xlabel('Methods');


ylabel('NMI');
%ylabel('Accuracy');
%ylabel('F Score');
%ylabel('Rand Index');


set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'SECSR', 'IVPC', 'BAC'});
%set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC'});





==> Figure/Fig_1/iibar.m <==

clc;
clear all;
close all;

x = [1:8];


% ********** Birds **********
NMI = [0.378967 0.373029 0.380138 0.376967 0.316264 0.332408 0.371902 0.490033];
f = [0.286650 0.282681 0.289167 0.283132 0.250307 0.226704 0.282116 0.193237];
ri = [0.925215 0.924953 0.925844 0.924906 0.921525 0.913779 0.924532 0.800163];
time = [31.993724 23.609619 29.649092 26.790663 6118.672326 4646.437591 30.949422 31.733200];

% ********** Firewall **********
##NMI = [0.152786 0.160467 0.144123 0.152975 0.154799 0.243295 0.164642 0.348853];
##f = [0.448095 0.456396 0.442029 0.448374 0.452673 0.501709 0.460878 0.532287];
##ri = [0.629027 0.635008 0.623682 0.626359 0.632393 0.656385 0.638177 0.612889];
##time = [13.263989 11.566217 13.743268 13.210234 435.252710 429.450870 12.419888];

% ********** Flower **********
##NMI = [0.042406 0.052265 0.039500 0.040993 0.020541 0.014780 0.042538 0.070312];
##f = [0.229892 0.237793 0.228394 0.228911 0.215252 0.212200 0.230584 0.259898];
##ri = [0.688662 0.691830 0.687902 0.688198 0.682696 0.680922 0.688964 0.673471];
##time = [29.417354 22.095663 28.691036 24.783809 6667.597880 5969.570662 31.562744];

% ********** Monkey **********
##NMI = [0.326403 0.333298 0.343000 0.332505 0.277924 0.120890 0.336871 0.367114];
##f = [0.336254 0.345833 0.355488 0.344595 0.308077 0.172251 0.347325 0.308870];
##ri = [0.865330 0.866879 0.868741 0.866351 0.857513 0.816016 0.865982 0.762482];
##time = [5.641322 8.203592 5.627594 5.528475 127.515537 125.236199 5.437859 2.126815];



%bar(x, Accuracy, 'b');
%bar(x, NMI, 'b');
bar(x, f, 'b');
%bar(x, ri, 'b');


axis([0 9 0 1]);

xlabel('Methods');


%ylabel('NMI');
%ylabel('Accuracy');
ylabel('F Score');
%ylabel('Rand Index');


set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'IVPC(1)', 'IVPC(2)', 'BAC(1)', 'BAC(2)', 'BAC(3)'});
%set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC'});








==> Figure/Fig_1/time.m <==

clc;
clear all;
close all;


x = [1:6];


% ********** Birds **********
%Time = [31.993724 29.301451 29.649092 26.790663 30.949422 31.733200];

% ********** Firewall **********
%Time = [13.263989 14.587272 13.743268 13.210234 12.419888 7.105347];

% ********** Flower **********
%Time = [29.417354 27.479115 28.691036 24.783809 31.562744 31.967392];

% ********** Monkey **********
Time = [5.641322 5.993333 5.627594 5.528475 5.437859 2.126815];




bar(x, Time, 'b');

axis([0 7 0 35]);


xlabel('Methods');
ylabel('Time (s)');



set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'BAC(1)', 'BAC(2)'});
%set(gca,'xticklabel', {'Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC'});








==> Figure/Fig_2/dim.m <==

clc;
clear all;
close all;


x = [5 10 15 20 25 30 35 40];


nmi = [0.017864 0.015206 0.016165 0.017091 0.016229 0.014951 0.017040 0.016875];
f = [0.100351 0.099263 0.099421 0.100503 0.099512 0.099254 0.099913 0.100014];
ri = [0.820607 0.820341 0.820704 0.820370 0.820525 0.820354 0.820504 0.820409];


##tstltwo = [49.38 58.14 60.1 61.61 62.16 62.56 63.21 62.86 63.29 63.68];
##tstlone = [51.85 55.83 58.6 60.02 60.9 60.71 61.77 61.96 62.42 62.74];
##
##tstltwot = [48.01 57.89 60.88 61.83 62.37 63.24 63.02 63.94 63.82 64.05];
##tstlonet = [49.75 56.2 57.53 59.13 59.65 61.42 61.8 61.66 62.21 62.32];

##plot(x, pca, '-or', 'LineWidth', 2);
##hold on;
##plot(x, lle, ':sc', 'LineWidth', 2);
##hold on;
##plot(x, lpp, '--xm', 'LineWidth', 2);
##hold on;
##plot(x, dae, '-.<k', 'LineWidth', 2);
##hold on;
##
##plot(x, tstltwot, '-<b', 'LineWidth', 2);
##hold on;
##plot(x, tstlonet, '-->b', 'LineWidth', 2);

%legend('PCA', 'LLE', 'LPP', 'Denoising AE', 'TSTL-AP', 'TSTL-AE', 'Location', 'southeast');
%legend('PCA', 'LLE', 'LPP', 'Denoising AE', 'TSTL', 'Sparse TSTL', 'Location', 'southeast');



plot(x, ri, '->b', 'LineWidth', 2);
hold on;


axis([5 40 0 1]);
set(gca, 'xlim', [5 40], 'xtick', [5:5:40]);


figure_FontSize = 12;
set(findobj('FontSize', 10), 'FontSize', figure_FontSize);


xlabel('Dimensionality');



%ylabel('NMI');
%ylabel('F Score');
ylabel('Rand Index');





==> Figure/Fig_2/f_pm_Birds.m <==

clc;
clear all;
close all;


x = [0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8];



baseline_nmi = [0.435194 0.402028 0.381238 0.361014 0.333501 0.324929 0.300153 0.286205];
baseline_f = [0.335660 0.306909 0.288189 0.271547 0.246052 0.238200 0.211072 0.203652];
baseline_ri = [0.930282 0.927210 0.925495 0.924285 0.921374 0.920516 0.918486 0.917340];
baseline_time = [26.798532 26.624216 26.749683 26.471059 26.532162 26.326229 26.656179 26.656416];


nnc_nmi = [0.432463 0.398867 0.376262 0.360517 0.342122 0.320375 0.298503 0.289857];
nnc_f = [0.336214 0.304569 0.283150 0.271379 0.255550 0.235567 0.214573 0.207651];
nnc_ri = [0.930191 0.926943 0.925049 0.923599 0.922231 0.920626 0.918536 0.917522];
nnc_time = [23.280905 23.739908 23.763274 23.581538 24.148869 24.576962 24.349078 24.727318];


pcc_nmi = [0.431081 0.402630 0.379605 0.362403 0.335554 0.322379 0.301077 0.289008];
pcc_f = [0.335030 0.311370 0.286392 0.269330 0.247842 0.237300 0.215712 0.206299];
pcc_ri = [0.930111 0.927673 0.925314 0.923791 0.921283 0.920419 0.918661 0.917169];
pcc_time = [31.519258 31.205912 31.699678 31.760317 31.467692 31.764210 31.400812 31.259529];


sec_nmi = [0.432100 0.403115 0.377450 0.355645 0.342317 0.321683 0.305222 0.287280];
sec_f = [0.336584 0.309114 0.282966 0.264703 0.257028 0.238925 0.215544 0.203322];
sec_ri = [0.930205 0.927521 0.924599 0.923202 0.922387 0.920597 0.919009 0.916658];
sec_time = [33.144361 32.477910 32.589936 32.892541 32.625883 32.569126 32.728182 33.071650];


secsr_nmi = [];
secsr_f = [];
secsr_ri = [];
secsr_time = [];


ivpc_nmi = [0.378919 0.345157 0.316731 0.301188 0.278953 0.257481 0.232397 0.222161];
ivpc_f = [0.307965 0.279940 0.251904 0.235478 0.215849 0.199253 0.179256 0.169902];
ivpc_ri = [0.927114 0.923978 0.921751 0.920155 0.918373 0.916789 0.915180 0.914072];
ivpc_time = [4998.742821 4792.350616 6697.202529 6484.995178 6384.630240 6481.129655 6697.085421 6600.915843];


##bac_nmi = [0.429110 0.397084 0.372896 0.359080 0.334457 0.319503 0.306765 0.286954];
##bac_f = [0.330702 0.309498 0.284225 0.269674 0.252594 0.238758 0.221346 0.209119];
##bac_ri = [0.929613 0.927038 0.924728 0.923912 0.921213 0.920109 0.918522 0.917134];
##bac_time = [29.912071 39.434985 48.112321 46.984169 47.852781 47.744607 46.835377 47.670073];


##bac1_nmi = [0.416485 0.386737 0.363346 0.345008 0.323085 0.309746 0.287498 0.278228];
##bac1_f = [0.328218 0.302288 0.280496 0.263165 0.242194 0.233912 0.212280 0.203218];
##bac1_ri = [0.928915 0.926009 0.923950 0.921812 0.919145 0.918660 0.916863 0.914732];
##bac1_time = [31.116090 30.930713 31.196463 30.955082 31.410727 30.884806 31.207640 31.279399];
##
##
##bac2_nmi = [0.565951 0.549914 0.506181 0.489788 0.452305 0.411306 0.382566 0.278560];
##bac2_f = [0.292241 0.262604 0.214229 0.195853 0.181106 0.155394 0.138658 0.204215];
##bac2_ri = [0.877694 0.851553 0.818634 0.801527 0.811106 0.773046 0.707495 0.914498];
##bac2_time = [25.174143 23.853539 23.874177 24.790771 24.298027 29.199686 22.676140 31.248571];



% %%%%%%%%%% 020518 %%%%%%%%%%%
bac1_nmi = [0.418154 0.383943 0.357143 0.344151 0.323959 0.313912 0.286077 0.277560];
bac1_f = [0.325768 0.302067 0.273215 0.260765 0.243546 0.235998 0.211437 0.204282];
bac1_ri = [0.928549 0.925967 0.923078 0.922098 0.919555 0.918612 0.916974 0.914716];
bac1_time = [30.184240 30.294506 30.600056 30.248268 30.510393 30.099597 30.584074 30.018028];


bac2_nmi = [0.561720 0.544579 0.508037 0.490684 0.450346 0.423532 0.393010 0.351362];
bac2_f = [0.274766 0.246804 0.217960 0.198710 0.171195 0.158673 0.135278 0.137127];
bac2_ri = [0.856957 0.838726 0.831872 0.808556 0.780423 0.753838 0.679955 0.780088];
bac2_time = [25.084568 24.215062 28.268867 27.495374 24.076584 28.340088 26.745170 25.570493];



plot(x, baseline_time, '-.', 'LineWidth', 2);
hold on;
plot(x, nnc_time, '--shm', 'LineWidth', 2);
hold on;
plot(x, pcc_time, '-+r', 'LineWidth', 2);
hold on;
plot(x, sec_time, '-.or', 'LineWidth', 2);
hold on;
##plot(x, secsr_nmi, '--om', 'LineWidth', 2);
##hold on;
##plot(x, ivpc_nmi, '-*b', 'LineWidth', 2);
##hold on;
plot(x, bac1_time, '-<k', 'LineWidth', 2);
hold on;
plot(x, bac2_time, '->k', 'LineWidth', 2);




axis([0.1 0.8 0 70]);
set(gca, 'xlim', [0.1 0.8], 'xtick', [0.1:0.1:0.8]);


figure_FontSize = 11;
set(findobj('FontSize', 10), 'FontSize', figure_FontSize);



xlabel('Percent');


%ylabel('NMI');
%ylabel('F Score');
%ylabel('Rand Index');
ylabel('Time (s)');



%legend('Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC(1)', 'BAC(2)', 'Location', 'northeast');
legend('Baseline', 'NNC', 'PCC', 'SEC', 'BAC(1)', 'BAC(2)', 'Location', 'northeast');






==> Figure/Fig_2/f_pm_Firewall.m <==

clc;
clear all;
close all;


x = [0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8];


baseline_nmi = [0.185128 0.157989 0.131530 0.166051 0.161616 0.135786 0.127710 0.065227];
baseline_f = [0.472266 0.454985 0.432708 0.457507 0.455081 0.438733 0.430782 0.390644];
baseline_ri = [0.640668 0.635434 0.621143 0.633378 0.632639 0.619459 0.617769 0.582161];
baseline_time = [13.401216 13.541448 13.515446 13.307269 13.334668 12.936821 13.302192 13.409577];

nnc_nmi = [0.201028 0.165044 0.154414 0.133074 0.129533 0.107046 0.122431 0.097123];
nnc_f = [0.485421 0.459596 0.450746 0.435915 0.432573 0.416759 0.426948 0.410352];
nnc_ri = [0.651621 0.636936 0.632649 0.622450 0.619530 0.607479 0.613138 0.601309];
nnc_time = [11.563470 11.639142 11.565095 11.580084 11.602042 11.589596 11.759640 11.975406];

pcc_nmi = [0.178574 0.151015 0.169886 0.156144 0.153397 0.133661 0.108239 0.096601];
pcc_f = [0.468049 0.444772 0.463951 0.450744 0.453308 0.436389 0.417792 0.410541];
pcc_ri = [0.638449 0.627208 0.637809 0.629847 0.633191 0.619875 0.607268 0.597641];
pcc_time = [27.673756 13.852340 13.936425 13.717511 13.724360 13.771560 13.808236 13.814981];

sec_nmi = [0.177936 0.153291 0.148406 0.146204 0.134109 0.120231 0.116856 0.061784];
sec_f = [0.465830 0.451907 0.443120 0.445120 0.438166 0.427579 0.424271 0.387396];
sec_ri = [0.636994 0.633146 0.627177 0.627634 0.621857 0.612491 0.612269 0.581483];
sec_time = [16.243260 16.357352 16.303602 16.258573 16.380329 16.401966 16.328283 16.347154];


secsr_nmi = [];
secsr_f = [];
secsr_ri = [];


ivpc_nmi = [0.203657 0.186434 0.161823 0.131303 0.129511 0.126898 0.091836 0.064658];
ivpc_f = [0.483585 0.476747 0.458584 0.430868 0.433369 0.427642 0.399797 0.390704];
ivpc_ri = [0.649230 0.647400 0.637380 0.619121 0.619368 0.610778 0.597507 0.580521];
ivpc_time = [441.876912 446.148213 447.098283 442.446392 444.403273 442.668704 441.588252 445.790044];


##bac_nmi = [0.204034 0.178647 0.108676 0.128594 0.152645 0.133319 0.110224 0.102614 ];
##bac_f = [0.486432 0.469686 0.416384 0.432072 0.451661 0.436748 0.419630 0.416058 ];
##bac_ri = [0.652151 0.645166 0.610040 0.621198 0.632533 0.622629 0.609718 0.596346];
##bac_time = [17.201086 17.489783 17.291120 17.255855 17.335669 17.360619 17.942695 14.424677];


##% %%%%%%%%%%% 020421 %%%%%%%%%%%
##bac1_nmi = [0.180717 0.168221 0.136204 0.150534 0.115873 0.112097 0.098495 0.115909];
##bac1_f = [0.470194 0.460771 0.433847 0.446941 0.419959 0.417639 0.408521 0.424070];
##bac1_ri = [0.643053 0.636927 0.618320 0.627517 0.607522 0.599016 0.595529 0.598438];
##bac1_time = [12.976175 12.832969 12.862582 12.839374 12.663482 12.795846 12.721344 12.733186];
##
##bac2_nmi = [0.305535 0.357728 0.286215 0.338331 0.290417 0.218141 0.205777 0.222839];
##bac2_f = [0.532567 0.548586 0.516293 0.519581 0.502871 0.475000 0.463506 0.470591];
##bac2_ri = [0.594844 0.638196 0.572606 0.612780 0.592761 0.600392 0.568081 0.543191];
##bac2_time = [4.900562 4.441309 4.454604 5.094952 4.668257 5.796197 5.032809 5.854719];


% %%%%%%%%%%% 020519 %%%%%%%%%%%
bac1_nmi = [0.202337 0.165021 0.137883 0.149695 0.113300 0.129104 0.094863 0.109531];
bac1_f = [0.485650 0.457062 0.435940 0.448256 0.418293 0.426364 0.408973 0.418494];
bac1_ri = [0.651860 0.633688 0.618327 0.627926 0.607477 0.612572 0.598535 0.592510];
bac1_time = [12.199619 12.019670 11.982507 12.073892 12.022807 12.145417 12.152443 12.075110];


bac2_nmi = [0.306007 0.286001 0.251610 0.336736 0.244021 0.260747 0.203873 0.237705];
bac2_f = [0.532814 0.520929 0.506808 0.518648 0.488367 0.491729 0.466598 0.479332];
bac2_ri = [0.595026 0.599391 0.550821 0.611736 0.562926 0.604174 0.583260 0.522919];
bac2_time = [5.111943 5.014614 4.803040 4.903010 4.546275 5.095320 4.896289 5.328603];



plot(x, baseline_ri, '-.', 'LineWidth', 2);
hold on;
plot(x, nnc_ri, '--shm', 'LineWidth', 2);
hold on;
plot(x, pcc_ri, '-+r', 'LineWidth', 2);
hold on;
plot(x, sec_ri, '-.or', 'LineWidth', 2);
hold on;
##plot(x, secsr_nmi, '--om', 'LineWidth', 2);
##hold on;
plot(x, ivpc_ri, '-*b', 'LineWidth', 2);
hold on;
plot(x, bac1_ri, '-<k', 'LineWidth', 2);
hold on;
plot(x, bac2_ri, '->k', 'LineWidth', 2);


axis([0.1 0.8 0 1]);
set(gca, 'xlim', [0.1 0.8], 'xtick', [0.1:0.1:0.8]);

figure_FontSize = 12;
set(findobj('FontSize', 10), 'FontSize', figure_FontSize);


xlabel('Percent');


%ylabel('NMI');
%ylabel('F Score');
ylabel('Rand Index');
%ylabel('Time (s)');


legend('Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC(1)', 'BAC(2)', 'Location', 'southeast');
%legend('Baseline', 'NNC', 'PCC', 'SEC', 'BAC(1)', 'BAC(2)', 'Location', 'northeast');







==> Figure/Fig_2/f_pm_Flower.m <==

clc;
clear all;
close all;


x = [0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8];


baseline_nmi = [0.111687 0.094295 0.075878 0.072566 0.049163 0.047288 0.054215 0.041580];
baseline_f = [0.278787 0.268755 0.255022 0.253733 0.235121 0.233887 0.241014 0.230990];
baseline_ri = [0.707673 0.703136 0.697292 0.696474 0.689334 0.689515 0.691311 0.686943];
%baseline_time = [24.580675 24.636660 24.795573 24.566030 24.599027 24.401812 24.628011 24.837195];
baseline_time = [21.096778 20.969123 21.226672 20.994555 20.882522 21.039822 20.902895 21.171741];


nnc_nmi = [0.105491 0.086612 0.066477 0.066014 0.053397 0.042932 0.039901 0.034187];
nnc_f = [0.277595 0.264409 0.248407 0.248328 0.238932 0.231491 0.230208 0.224791];
nnc_ri = [0.706429 0.700566 0.694926 0.695348 0.691552 0.688492 0.687360 0.686102];
%nnc_time = [21.802374 22.089190 22.451610 23.310095 23.068035 23.073317 22.887934 24.029875];
nnc_time = [15.173910 15.229939 15.287016 15.430572 15.723631 15.792390 15.944447 15.941227];


pcc_nmi = [0.050674 0.042883 0.040568 0.019820 0.038499 0.032886 0.021710 0.012857];
pcc_f = [0.233003 0.229910 0.229165 0.215299 0.229449 0.226218 0.216440 0.210312];
pcc_ri = [0.689848 0.688372 0.688307 0.682371 0.688455 0.686768 0.683228 0.680760];
%pcc_time = [28.359266 28.285856 28.469914 28.249820 28.426913 28.284197 28.377687 28.489533];
pcc_time = [28.359266 28.285856 28.469914 28.249820 28.426913 28.284197 28.377687 28.489533];


sec_nmi = [0.106185 0.089729 0.088700 0.074007 0.050007 0.048446 0.054323 0.039931];
sec_f = [0.275152 0.265667 0.265296 0.255182 0.235988 0.235767 0.240378 0.229474];
sec_ri = [0.705959 0.702019 0.701435 0.697679 0.690103 0.689891 0.691266 0.687316];
%sec_time = [30.569048 30.686133 30.591671 30.418269 30.687531 30.411218 30.408289 30.329789];
sec_time = [20.875574 21.219230 20.968694 21.058037 21.072003 20.902744 21.022329 21.061765];


secsr_nmi = [];
secsr_f = [];
secsr_ri = [];
secsr_time = [];


ivpc_nmi = [0.090656 0.078517 0.061271 0.055747 0.043839 0.040534 0.031913 0.024995];
ivpc_f = [0.264894 0.258146 0.245897 0.241495 0.232138 0.230793 0.224207 0.218887];
ivpc_ri = [0.702047 0.699125 0.693616 0.692266 0.688697 0.687461 0.685603 0.683333];
%ivpc_time = [9870.788449 9972.101200 9555.240517 9870.556858 9794.323237 6409.913323 8181.901010 8475.590664];
ivpc_time = [5988.010582 6176.405956 6765.593862 7309.601421 9712.518137 9750.481461 11156.731222 6719.273448];


##bac_nmi = [0.056932 0.039035 0.042076 0.024712 0.038037 0.024409 0.023996 0.010981];
##bac_f = [0.239098 0.227771 0.230830 0.217809 0.228458 0.219398 0.218118 0.208802];
##bac_ri = [0.692160 0.687724 0.689024 0.683496 0.688006 0.684082 0.683938 0.680199];
##bac_time = [40.449900 50.600997 35.457743 35.654774 35.651956 35.539200 35.833783 35.499268];


% %%%%%%%%%% 020519 %%%%%%%%%%
##bac1_nmi = [0.059683 0.033754 0.050757 0.025905 0.039876 0.027909 0.020331 0.011393];
##bac1_f = [0.241339 0.224070 0.237122 0.219051 0.228154 0.222447 0.215465 0.209519];
##bac1_ri = [0.693223 0.686285 0.691635 0.684050 0.688019 0.685496 0.682694 0.680397];
##bac1_time = [30.064743 30.314412 30.168565 30.170186 30.506418 30.299905 30.665866 30.181552];
##
##bac2_nmi = [0.117877 0.076192 0.070926 0.040394 0.066003 0.050926 0.041268 0.024096];
##bac2_f = [0.283532 0.253988 0.256319 0.241451 0.258954 0.251883 0.249354 0.226920];
##bac2_ri = [0.696354 0.681650 0.681652 0.669178 0.680560 0.671935 0.665130 0.675104];
##bac2_time = [25.651754 25.801373 25.748378 26.739641 26.752346 26.269837 26.506363 26.790061];


% %%%%%%%%%% 020624 %%%%%%%%%%
bac1_nmi = [0.113484 0.087845 0.079998 0.070885 0.056934 0.047332 0.047892 0.038905];
bac1_f = [0.280742 0.263699 0.258239 0.251766 0.240714 0.234885 0.235464 0.228709];
bac1_ri = [0.708393 0.701508 0.699300 0.695953 0.692380 0.689514 0.689966 0.687265];
%bac1_time = [30.064743 30.314412 30.168565 30.170186 30.506418 30.299905 30.665866 30.181552];
bac1_time = [30.079957 30.817560 30.661352 30.933239 32.136680 31.871446 31.796202 31.775513];


bac2_nmi = [0.115216 0.130645 0.124344 0.121619 0.078027 0.084412 0.094712 0.080826];
bac2_f = [0.309881 0.317948 0.309589 0.312565 0.296598 0.311829 0.313299 0.317114];
bac2_ri = [0.614889 0.605697 0.606638 0.593027 0.566549 0.527843 0.510157 0.463569];
%bac2_time = [25.651754 25.801373 25.748378 26.739641 26.752346 26.269837 26.506363 26.790061];
bac2_time = [23.686394 24.326006 25.450341 25.453650 24.554541 24.384189 24.206613 24.328558];


plot(x, baseline_time, '-.', 'LineWidth', 2);
hold on;
plot(x, nnc_time, '--shm', 'LineWidth', 2);
hold on;
plot(x, pcc_time, '-+r', 'LineWidth', 2);
hold on;
plot(x, sec_time, '-.or', 'LineWidth', 2);
hold on;
##plot(x, secsr_nmi, '--om', 'LineWidth', 2);
##hold on;
##plot(x, ivpc_nmi, '-*b', 'LineWidth', 2);
##hold on;
plot(x, bac1_time, '-<k', 'LineWidth', 2);
hold on;
plot(x, bac2_time, '->k', 'LineWidth', 2);


axis([0.1 0.8 0 100]);
%axis([0.1 0.8 0 0.6]);


set(gca, 'xlim', [0.1 0.8], 'xtick', [0.1:0.1:0.8]);

figure_FontSize = 12;
set(findobj('FontSize', 10), 'FontSize', figure_FontSize);


xlabel('Percent');


%ylabel('NMI');
%ylabel('F Score');
%ylabel('Rand Index');
ylabel('Time (s)');


%legend('Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC(1)', 'BAC(2)',  'Location', 'northeast');
legend('Baseline', 'NNC', 'PCC', 'SEC', 'BAC(1)', 'BAC(2)', 'Location', 'northeast');






==> Figure/Fig_2/f_pm_Monkey.m <==

clc;
clear all;
close all;


x = [0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8];


baseline_nmi = [0.393941 0.347442 0.332643 0.314286 0.272619 0.260002 0.205853 0.220520];
baseline_f = [0.377522 0.347148 0.339302 0.319840 0.283980 0.277781 0.239634 0.246648];
baseline_ri = [0.873663 0.867989 0.865694 0.862019 0.854589 0.851769 0.844417 0.846400];
baseline_time = [5.471356 5.568261 5.430670 5.435479 5.436248 5.593597 5.464828 5.537462];


nnc_nmi = [0.382859 0.341368 0.333975 0.298554 0.268160 0.249971 0.217275 0.209734];
nnc_f = [0.368603 0.341508 0.344929 0.307538 0.277247 0.273180 0.244827 0.239621];
nnc_ri = [0.872116 0.866846 0.866960 0.859259 0.853221 0.850730 0.845978 0.844629];
nnc_time = [4.879965 4.892288 5.003612 5.008041 5.030532 5.084073 5.137502 5.191795];


pcc_nmi = [0.378245 0.346140 0.336114 0.292158 0.274115 0.262127 0.210040 0.200339];
pcc_f = [0.365554 0.347913 0.343369 0.300525 0.286932 0.280337 0.239846 0.229555];
pcc_ri = [0.870999 0.867354 0.866480 0.857991 0.854755 0.852810 0.844794 0.842767];
pcc_time = [5.873803 5.880461 5.907587 5.851705 5.947345 5.870785 6.300643 5.952039];


sec_nmi = [0.398280 0.343739 0.339711 0.293000 0.276280 0.252232 0.201475 0.220475];
sec_f = [0.388506 0.345018 0.348458 0.305659 0.291353 0.272862 0.234962 0.245810];
sec_ri = [0.875769 0.867395 0.867573 0.858792 0.855788 0.852008 0.843291 0.846366];
sec_time = [6.890783 6.746894 6.673452 6.787582 6.735312 6.888769 6.776935 6.687094];


secsr_nmi = [];
secsr_f = [];
secsr_ri = [];


ivpc_nmi = [0.328498 0.285374 0.262464 0.233145 0.228771 0.206045 0.195124 0.179839];
ivpc_f = [0.342155 0.303002 0.291740 0.268379 0.259782 0.243045 0.230092 0.218707];
ivpc_ri = [0.866774 0.859434 0.856970 0.851396 0.850579 0.845170 0.844389 0.842314];
ivpc_time = [134.254441 133.194682 134.687759 134.483372 130.055510 129.692048 132.871284 137.042150];


% %%%%%%%%%% 020421 %%%%%%%%%%
##bac1_nmi = [0.366592 0.335122 0.337283 0.296236 0.289118 0.263610 0.205826 0.228575];
##bac1_f = [0.354627 0.333161 0.346894 0.304439 0.305019 0.281195 0.234687 0.253667];
##bac1_ri = [0.869508 0.864829 0.868527 0.860220 0.858862 0.853625 0.842726 0.849201];
##bac1_time = [5.534365 5.506546 5.544765 5.521654 5.571741 5.536684 5.562394 5.575119];
##
##
##bac2_nmi = [0.434355 0.466761 0.444718 0.252745 0.382682 0.304711 0.229518 0.211231];
##bac2_f = [0.388697 0.421568 0.357743 0.223514 0.269869 0.228935 0.239208 0.200228];
##bac2_ri = [0.819357 0.858373 0.815710 0.551086 0.704586 0.658482 0.687865 0.615157];
##bac2_time = [1.805400 1.799445 1.776527 2.284264 1.981905 1.907822 2.158057 2.326887];


% %%%%%%%%%% 020519 %%%%%%%%%%%
bac1_nmi = [0.366592 0.333962 0.337283 0.296236 0.262463 0.270341 0.205826 0.197866];
bac1_f = [0.354627 0.339569 0.346894 0.304439 0.282521 0.290060 0.234687 0.224352];
bac1_ri = [0.869508 0.865987 0.868527 0.860220 0.853097 0.855532 0.842726 0.841595];
bac1_time = [5.278345 5.206194 5.206508 5.252580 5.271098 5.267255 5.215350 5.261578];

bac2_nmi = [0.434355 0.401538 0.444718 0.252745 0.335885 0.307794 0.229518 0.216072];
bac2_f = [0.388697 0.322620 0.357743 0.223514 0.269947 0.228143 0.239208 0.198722];
bac2_ri = [0.819357 0.761295 0.815710 0.551086 0.729760 0.677639 0.687865 0.595373];
bac2_time = [1.797883 2.375906 1.775465 2.189093 1.731015 1.713765 2.087315 2.024728];


plot(x, baseline_ri, '-.', 'LineWidth', 2);
hold on;
plot(x, nnc_ri, '--shm', 'LineWidth', 2);
hold on;
plot(x, pcc_ri, '-+r', 'LineWidth', 2);
hold on;
plot(x, sec_ri, '-.or', 'LineWidth', 2);
hold on;
##plot(x, secsr_nmi, '--om', 'LineWidth', 2);
##hold on;
plot(x, ivpc_time, '-*b', 'LineWidth', 2);
hold on;
plot(x, bac1_ri, '-<k', 'LineWidth', 2);
hold on;
plot(x, bac2_ri, '->k', 'LineWidth', 2);


axis([0.1 0.8 0 1]);
set(gca, 'xlim', [0.1 0.8], 'xtick', [0.1:0.1:0.8]);

figure_FontSize = 12;
set(findobj('FontSize', 10), 'FontSize', figure_FontSize);


xlabel('Percent');


%ylabel('NMI');
%ylabel('F Score');
ylabel('Rand Index');
%ylabel('Time (s)');



legend('Baseline', 'NNC', 'PCC', 'SEC', 'IVPC', 'BAC(1)', 'BAC(2)', 'Location', 'southeast');
%legend('Baseline', 'NNC', 'PCC', 'SEC', 'BAC(1)', 'BAC(2)', 'Location', 'northeast');





